Galactic Disc Rotation: Analytic models and asymptotic results

This paper outlines an exact analytic model for self-gravitating thin disc galaxies with flat rotation curves. It is shown that thin discs of matter alone can support perfectly flat rotation curves under Newtonian gravity, without needing extended halos or modified gravity. The method allows disc density to be inferred from polynomial approximations to the rotation curve. Several expository models are presented. The model also shows the link between flat rotation curves and "exponential" discs. It is also shown that reconstructed discs inherently posses vast mass "hinterlands" in their outer regions, that can contain the majority of their total mass. Some implications for the problem of missing mass are discussed.

==> images/protos/crop_all.sh <==
#!/bin/bash

for image in *.eps
do
epstool --copy --bbox $image tmp.eps
mv tmp.eps $image
done


#find ./ -name "*.eps" -newer sphericall_gal.eps -exec echo "hello" {} \; -exec echo {} \;

==> mkpaper.sh <==

cd images/protos
sh crop_all.sh
cd ../../

latex galactic_disc_rotation.tex
bibtex galactic_disc_rotation
#sage galactic_disc_rotation.sagetex.sage

latex galactic_disc_rotation.tex
latex galactic_disc_rotation.tex
dvipdf galactic_disc_rotation.dvi

